Oriented Straight Line Segment Algebra: Qualitative Spatial Reasoning about Oriented Objects

Nearly 15 years ago, a set of qualitative spatial relations between oriented straight line segments (dipoles) was suggested by Schlieder. This work received substantial interest amongst the qualitative spatial reasoning community. However, it turned out to be difficult to establish a sound constraint calculus based on these relations. In this paper, we present the results of a new investigation into dipole constraint calculi which uses algebraic methods to derive sound results on the composition of relations and other properties of dipole calculi. Our results are based on a condensed semantics of the dipole relations. In contrast to the points that are normally used, dipoles are extended and have an intrinsic direction. Both features are important properties of natural objects. This allows for a straightforward representation of prototypical reasoning tasks for spatial agents. As an example, we show how to generate survey knowledge from local observations in a street network. The example illustrates the fast constraint-based reasoning capabilities of the dipole calculus. We integrate our results into two reasoning tools which are publicly available.

==> convertCall.sh <==
#! /bin/bash

FILE=`basename $1 .svgz`

echo $FILE

inkscape -z -T images/${FILE}.svgz -E images/${FILE}.eps -A images/${FILE}.pdf 2>&1 |grep -v assertion

exit 0


==> dra_80_test2005_1.sh <==
./sparq constraint-reasoning dra-80 path-consistency "(  (s7 errs- s1) (s1 efbsP s2) (s8 errs- s2) (s1 rele+ s8) (s2 rele+ s9) (s10 efbsP s7) (s10 errs- s3) (s7 srsl- s3) (s3 efbsP s4) (s11 efbsP s8) (s11 errs- s4) (s3 ells+ s8) (s3 rele+ s11) (s8 srsl- s4) (s12 efbsP s9) (s4 ells+ s9) (s4 rele+ s12) (s10 srsl- s5) (s5 efbsP s6) (s5 ells+ s11) (s11 srsl- s6) (s6 ells+ s12) (s7 rrllP s8) (s8 rrllP s9) (s10 rrllP s11) (s11 rrllP s12) (s3 llrr- s1) (s4 llrr- s2) (s3 rrll- s5) (s4 rrll- s6) )"


==> fullrun.sh <==
#!/bin/bash

ant full


==> makeAtomic.sh <==
#!/bin/bash

FILES="atomic_fp_relations"

for FILE in ${FILES}; do
    inkscape -z -T images/${FILE}.svgz -E images/${FILE}.eps -A images/${FILE}.pdf
done


==> makeImages.sh <==
#!/bin/bash

ant images

